A Matlab Program to Calculate the Maximum Entropy Distributions

The classical Maximum Entropy (ME) problem consists of determining a probability distribution function (pdf) from a finite set of expectations of known functions. The solution depends on $N+1$ Lagrange multipliers which are determined by solving the set of nonlinear equations formed by the $N$ data constraints and the normalization constraint. In this short communication we give three Matlab programs to calculate these Lagrange multipliers. The first considers the general case where the functions can be any functions. The second considers the special case of power functions $x^n$. In this case the data are the geometrical moments of $p(x)$. The third considers the special case of Fourier series functions $\exp(-j n \omega x)$. In this case the data are the trigonometrical moments of $p(x)$. Some examples are also given to illustrate the usefullness of these programs.

==> fin1_x.m <==
function fin=fin1_x(x);
% This is the external function which calculates 
% the fin(x) in the special case of the Gamma distribution.
% This is to be used with ME_dens1.
  M=3;
  fin=zeros(length(x),M);
  fin(:,1)=ones(size(x));
  fin(:,2)=x;
  fin(:,3)=log(x);
return


==> fin3_x.m <==
function fin=fin3_x(x,M);
% This is the external function which calculates 
% the fin(x) in the special case of the Fourier moments.
% This is to be used with ME_DENS3.
%
x=x(:); lx=length(x);           % x axis 
xmin=x(1); xmax=x(lx); dx=x(2)-x(1);
%
fin=zeros(lx,M);                %
fin(:,1)=ones(size(x));               % fi0(x)=1
w0=2*pi/(xmax-xmin);jw0x=(sqrt(-1)*w0)*x;
for n=2:M
 fin(:,n)=exp(-(n-1)*jw0x);
end
return


==> me1.m <==
%---------------------------------------------------
%ME1
%  This script shows how to use the function ME_DENS1
%  in the case of the Gamma distribution. (see Example 1.)
xmin=0.0001; xmax=1; dx=0.01;   % define the x axis
x=[xmin:dx:xmax]';
mu=[0.3,-1.5]';                 % define the mu values
[lambda,p,entr]=me_dens1(mu,x);
alpha=-lambda(3);   beta=lambda(2);
m=(1+alpha)/beta; sigma=m/beta;
disp([mu' alpha beta m sigma entr(length(entr))])
%---------------------------------------------------


==> me2.m <==
%ME2
%  This script shows how to use the function ME_DENS2
%  in the case of the quartic distribution. (see Example 2.)
xmin=-1; xmax=1; dx=0.01;          % define the x axis
x=[xmin:dx:xmax]';
mu=[0.1,.3,0.1,.15]';               % define the mu values
[lambda,p,entr]=me_dens2(mu,x);
disp([mu;lambda;entr(length(entr))]')


==> me3.m <==
%ME3
%  This scripts shows how to use the function ME_DENS3
%  in the case of the trigonometric moments.
clear;clf
xmin=-5; xmax=5; dx=0.5;         % define the x axis
x=[xmin:dx:xmax]';lx=length(x);
p=(1/sqrt(2*pi))*exp(-.5*(x.*x));% Gaussian distribution
plot(x,p);title('p(x)')
%
M=3;fin=fin3_x(x,M);            % Calculate fin(x)
%
mu=zeros(M,1);                  % Calculate mun
for n=1:M
  mu(n)=dx*sum(fin(:,n).*p);
end
%
w0=2*pi/(xmax-xmin);w=w0*[0:M-1]'; % Define the w axis
%
mu=mu(2:M);                     % Attention : mu(0) is added
                                % in ME_DENS3
[lambda,p,entr]=me_dens3(mu,x);
disp([mu;lambda;entr(length(entr))]')


==> me_dens.m <==
function [lambda,p,entr]=me_dens(mu,x,case,lambda0)
%ME_DENS
%  [LAMBDA,P,ENTR]=ME_DENS(MU,X,LAMBDA0)
%  This program calculates the Lagrange Multipliers of the ME 
%  probability density functions p(x) from the knowledge of the 
%  N contstraints in the form:
%  E{fin(x)}=MU(n)   n=0:N   with fi0(x)=1, MU(0)=1.
%
%  Three cases are considered:
%   1) fin(x)=dirac(x-x_n)       % Interpolation
%   2) fin(x)=h(x-x_n)=h_n(x)  % Deconvolution
%   3) fin(x)=x^n                  % Geometrical moments
%   4) fin(x)=exp(-ju_n x)        % Trigonometric (Fourier) moments
%
%  MU      is a table containing the constraints MU(n),n=1:N.
%  X       is a table defining the range of the variation of x.
%  LAMBDA0 is a table containing the first estimate of the LAMBDAs. 
%          (This argument is optional.)
%  CASE    is an indicator to select the above cases.
%  LAMBDA  is a table containing the resulting Lagrange parameters. 
%  P       is a table containing the resulting pdf p(x).
%  ENTR    is a table containing the entropy values at each 
%          iteration.
%
%  Author: A. Mohammad-Djafari
%  Date  : 10-01-1991
%
mu=mu(:); mu=[1;mu];            % add mu(0)=1
x=x(:); lx=length(x);           % x axis 
xmin=x(1); xmax=x(lx); dx=x(2)-x(1);
%
if(nargin == 3)                 % initialize LAMBDA
 lambda=zeros(mu);              % This produces a uniform
 lambda(1)=log(xmax-xmin);      % distribution.
else
 lambda=lambda0(:);
end
N=length(lambda);
%
fin=fin1_x(x);                  % fin1_x(x) is an external 
%                               % function which provides fin(x).
iter=0;
while 1                         % start iterations
  iter=iter+1;
  disp('----------------------'); disp(['iter=',num2str(iter)]);
%
  p=exp(-(fin*lambda));         % Calculate p(x)
  plot(x,p);                    % plot it
%
  G=zeros(N,1);                 % Calculate Gn
  for n=1:N
   G(n)=dx*sum(fin(:,n).*p);
  end
%
  entr(iter)=lambda'*G(1:N);    % Calculate the entropy value
  disp(['Entropy=',num2str(entr(iter))])
%
  gnk=zeros(N,N);               % Calculate gnk
  gnk(1,:)=-G';  gnk(:,1)=-G;   % first line and first column
  for i=2:N                     % lower triangle part of the
   for j=2:i                    % matrix G
    gnk(i,j)=-dx*sum(fin(:,j).*fin(:,i).*p);
   end
  end
  for i=2:N                     % uper triangle part of the
   for j=i+1:N                  % matrix G
    gnk(i,j)=gnk(j,i);
   end
  end
%
  v=mu-G;                       % Calculate v
  delta=gnk\v;                  % Calculate delta
  lambda=lambda+delta;          % Calculate lambda
  eps=1e-6;                     % Stopping rules
  if(abs(delta./lambda)<eps),                        break, end
  if(iter>2)
   if(abs((entr(iter)-entr(iter-1))/entr(iter))<eps),break, end
  end
end
%
p=exp(-(fin*lambda));           % Calculate the final p(x)
plot(x,p);                      % plot it
entr=entr(:);
disp('--------  END  ----------')
end


==> me_dens1.m <==
function [lambda,p,entr]=me_dens1(mu,x,lambda0)
%ME_DENS1
%  [LAMBDA,P,ENTR]=ME_DENS1(MU,X,LAMBDA0)
%  This program calculates the Lagrange Multipliers of the ME 
%  probability density functions p(x) from the knowledge of the 
%  N contstraints in the form:
%  E{fin(x)}=MU(n)   n=0:N   with fi0(x)=1, MU(0)=1.
%
%  MU      is a table containing the constraints MU(n),n=1:N.
%  X       is a table defining the range of the variation of x.
%  LAMBDA0 is a table containing the first estimate of the LAMBDAs. 
%          (This argument is optional.)
%  LAMBDA  is a table containing the resulting Lagrange parameters. 
%  P       is a table containing the resulting pdf p(x).
%  ENTR    is a table containing the entropy values at each 
%          iteration.
%
%  Author: A. Mohammad-Djafari
%  Date  : 10-01-1991
%
mu=mu(:); mu=[1;mu];            % add mu(0)=1
x=x(:); lx=length(x);           % x axis 
xmin=x(1); xmax=x(lx); dx=x(2)-x(1);
%
if(nargin == 2)                 % initialize LAMBDA
 lambda=zeros(size(mu));              % This produces a uniform
 lambda(1)=log(xmax-xmin);      % distribution.
else
 lambda=lambda0(:);
end
N=length(lambda);
%
fin=fin1_x(x);                  % fin1_x(x) is an external 
%                               % function which provides fin(x).
iter=0;
while 1                         % start iterations
  iter=iter+1;
  disp('----------------------'); disp(['iter=',num2str(iter)]);
%
  p=exp(-(fin*lambda));         % Calculate p(x)
  plot(x,p);                    % plot it
%
  G=zeros(N,1);                 % Calculate Gn
  for n=1:N
   G(n)=dx*sum(fin(:,n).*p);
  end
%
  entr(iter)=lambda'*G(1:N);    % Calculate the entropy value
  disp(['Entropy=',num2str(entr(iter))])
%
  gnk=zeros(N,N);               % Calculate gnk
  gnk(1,:)=-G';  gnk(:,1)=-G;   % first line and first column
  for i=2:N                     % lower triangle part of the
   for j=2:i                    % matrix G
    gnk(i,j)=-dx*sum(fin(:,j).*fin(:,i).*p);
   end
  end
  for i=2:N                     % uper triangle part of the
   for j=i+1:N                  % matrix G
    gnk(i,j)=gnk(j,i);
   end
  end
%
  v=mu-G;                       % Calculate v
  delta=gnk\v;                  % Calculate delta
  lambda=lambda+delta;          % Calculate lambda
  eps=1e-6;                     % Stopping rules
  if(abs(delta./lambda)<eps),                        break, end
  if(iter>2)
   if(abs((entr(iter)-entr(iter-1))/entr(iter))<eps),break, end
  end
end
%
p=exp(-(fin*lambda));           % Calculate the final p(x)
plot(x,p);                      % plot it
entr=entr(:);
disp('--------  END  ----------')


==> me_dens2.m <==
function [lambda,p,entr]=me_dens2(mu,x,lambda0)
%ME_DENS2
%  [LAMBDA,P,ENTR]=ME_DENS2(MU,X,LAMBDA0)
%  This program calculates the Lagrange Multipliers of the ME 
%  probability density functions p(x) from the knowledge of the 
%  N moment contstraints in the form:
%  E{x^n}=mu(n)   n=0:N   with  mu(0)=1.
%
%  MU      is a table containing the constraints MU(n),n=1:N.
%  X       is a table defining the range of the variation of x.
%  LAMBDA0 is a table containing the first estimate of the LAMBDAs. 
%          (This argument is optional.)
%  LAMBDA  is a table containing the resulting Lagrange parameters. 
%  P       is a table containing the resulting pdf p(x).
%  ENTR    is a table containing the entropy values at each 
%          iteration.
%
%  Author: A. Mohammad-Djafari
%  Date  : 10-01-1991
%
mu=mu(:); mu=[1;mu];            % add mu(0)=1
x=x(:); lx=length(x);           % x axis 
xmin=x(1); xmax=x(lx); dx=x(2)-x(1);
%
if(nargin == 2)                 % initialize LAMBDA
 lambda=zeros(size(mu));              % This produces a uniform
 lambda(1)=log(xmax-xmin);      % distribution.
else
 lambda=lambda0(:);
end
N=length(lambda);
%
M=2*N-1;                        % Calcul de fin(x)=x.^n
fin=zeros(length(x),M);         % 
fin(:,1)=ones(size(x));               % fi0(x)=1
for n=2:M
 fin(:,n)=x.*fin(:,n-1);
end
%
iter=0;
while 1                         % start iterations
  iter=iter+1;
  disp('----------------------'); disp(['iter=',num2str(iter)]);
%
  p=exp(-(fin(:,1:N)*lambda));  % Calculate p(x)
  plot(x,p);                    % plot it
%
  G=zeros(M,1);                 % Calculate Gn
  for n=1:M
   G(n)=dx*sum(fin(:,n).*p);
  end
%
  entr(iter)=lambda'*G(1:N);    % Calculate the entropy value
  disp(['Entropy=',num2str(entr(iter))])
%
  gnk=zeros(N,N);               % Calculate gnk
  for i=1:N                     % Matrix G is a Hankel matrix
   gnk(:,i)=-G(i:N+i-1);
  end
%
  v=mu-G(1:N);                  % Calculate v
  delta=gnk\v;                  % Calculate delta
  lambda=lambda+delta;          % Calculate lambda
  eps=1e-6;                     % Stopping rules
  if(abs(delta./lambda)<eps),                        break, end
  if(iter>2)
   if(abs((entr(iter)-entr(iter-1))/entr(iter))<eps),break, end
  end
end
%
p=exp(-(fin(:,1:N)*lambda));    % Calculate the final p(x)
plot(x,p);                      % plot it
entr=entr(:);
disp('--------  END  ----------')
end



==> me_dens3.m <==
function [lambda,p,entr]=me_dens3(mu,x,lambda0)
%ME_DENS3
%  [LAMBDA,P,ENTR]=ME_DENS3(MU,X,LAMBDA0)
%  This program calculates the Lagrange Multipliers of the ME 
%  probability density functions p(x) from the knowledge of the 
%  Fourier moments values :
%  E{exp[-j n w0 x]}=mu(n)   n=0:N   with  mu(0)=1.
%
%  MU      is a table containing the constraints MU(n),n=1:N.
%  X       is a table defining the range of the variation of x.
%  LAMBDA0 is a table containing the first estimate of the LAMBDAs. 
%          (This argument is optional.)
%  LAMBDA  is a table containing the resulting Lagrange parameters. 
%  P       is a table containing the resulting pdf p(x).
%  ENTR    is a table containing the entropy values at each 
%          iteration.
%
% Author: A. Mohammad-Djafari
% Date  : 10-01-1991
%
mu=mu(:);mu=[1;mu];             % add mu(0)=1
x=x(:); lx=length(x);           % x axis 
xmin=x(1); xmax=x(lx); dx=x(2)-x(1);
if(nargin == 2)                 % initialize LAMBDA
 lambda=zeros(size(mu));              % This produces a uniform
 lambda(1)=log(xmax-xmin);      % distribution.
else
 lambda=lambda0(:);
end
N=length(lambda);
%
M=2*N-1;                        % Calculate fin(x)=exp[-jnw0x]
fin=fin3_x(x,M);                % fin3_x(x) is an external 
%                               % function which provides fin(x).
iter=0;
while 1                         % start iterations
 iter=iter+1;
 disp('----------------------'); disp(['iter=',num2str(iter)]);
%
                                % Calculate p(x)
 p=exp(-real(fin(:,1:N))*real(lambda)+imag(fin(:,1:N))*imag(lambda));
 plot(x,p);                     % plot it
%
 G=zeros(M,1);                  % Calculate Gn
 for n=1:M
  G(n)=dx*sum(fin(:,n).*p);
 end
 %plot([real(G(1:N)),real(mu),imag(G(1:N)),imag(mu)])
%
 entr(iter)=lambda'*G(1:N);    % Calculate the entropy
 disp(['Entropy=',num2str(entr(iter))])
%
 gnk=zeros(N,N);                % Calculate gnk
 for n=1:N                      % Matrix gnk is a Hermitian
  for k=1:n                     % Toeplitz matrix.
   gnk(n,k)=-G(n-k+1);          % Lower triangle part
  end
 end
 for n=1:N
  for k=n+1:N
   gnk(n,k)=-conj(G(k-n+1));    % Upper triangle part
  end
 end
%
 v=mu-G(1:N);                   % Calculate v
 delta=gnk\v;                   % Calculate delta
 lambda=lambda+delta;           % Calculate lambda
 eps=1e-3;                      % Stopping rules
 if(abs(delta)./abs(lambda)<eps),                   break, end
 if(iter>2)
  if(abs((entr(iter)-entr(iter-1))/entr(iter))<eps),break, end
 end
end
                                % Calculate p(x)
p=exp(-real(fin(:,1:N))*real(lambda)+imag(fin(:,1:N))*imag(lambda));
plot(x,p);                      % plot it
entr=entr(:);
disp('--------  END  ----------')
end

